How to build your own ASP-based system?!

Answer Set Programming (ASP) has become a popular and quite sophisticated approach to declarative problem solving. This is arguably due to its attractive modeling-grounding-solving workflow that provides an easy approach to problem solving, even for laypersons outside computer science. Unlike this, the high degree of sophistication of the underlying technology makes it increasingly hard for ASP experts to put ideas into practice. For addressing this issue, this tutorial aims at enabling users to build their own ASP-based systems. More precisely, we show how the ASP system CLINGO can be used for extending ASP and for implementing customized special-purpose systems. To this end, we propose two alternatives. We begin with a traditional AI technique and show how meta programming can be used for extending ASP. This is a rather light approach that relies on CLINGO's reification feature to use ASP itself for expressing new functionalities. Unlike this, the major part of this tutorial uses traditional programming (in PYTHON) for manipulating CLINGO via its application programming interface. This approach allows for changing and controlling the entire model-ground-solve workflow of ASP. Central to this is CLINGO's new Application class that allows us to draw on CLINGO's infrastructure by customizing processes similar to the one in CLINGO. For instance, we may engage manipulations to programs' abstract syntax trees, control various forms of multi-shot solving, and set up theory propagators for foreign inferences. Another cross-sectional structure, spanning meta as well as application programming, is CLINGO's intermediate format, ASPIF, that specifies the interface among the underlying grounder and solver. We illustrate the aforementioned concepts and techniques throughout this tutorial by means of examples and several non-trivial case-studies.

==> examples/app/app.py <==
import sys

from clingo import ast
from clingo.control import Control
from clingo.propagator import Propagator
from clingo.application import Application, clingo_main

class Transformer:#(\label{prg:app:trans:begin}#)
    def __init__(self, builder, check):
        self._builder = builder
        self._state = "guess"
        self._check = check

    def add(self, stm):#(\label{prg:app:ast:add:begin}#)
        if stm.ast_type == ast.ASTType.Program:
            if stm.name == "check" and not stm.parameters:
                self._state = "check"#(\label{prg:app:ast:add:state:check}#)
            elif stm.name in ("base", "guess") and not stm.parameters:
                self._state = "guess"#(\label{prg:app:ast:add:state:guess}#)
            else:
                raise RuntimeError("unexpected program part")

        else:
            if self._state == "guess":
                self._builder.add(stm)#(\label{prg:app:ast:add:builder:add}#)
            else:
                self._check.append(stm)#(\label{prg:app:ast:add:append}\label{prg:app:ast:add:end}\label{prg:app:trans:end}#)

class Checker:#(\label{prg:app:checker:begin}#)
    def __init__(self):
        self._ctl = Control()
        self._map = []

    def backend(self):
        return self._ctl.backend()

    def add(self, guess_lit, check_lit):#(\label{prg:app:chk:add}#)
        self._map.append((guess_lit, check_lit))

    def ground(self, check):#(\label{prg:app:chk:ground}#)
        with ast.ProgramBuilder(self._ctl) as builder:
            for stm in check:
                builder.add(stm)

        self._ctl.ground([("base", [])])

    def check(self, control):
        assignment = control.assignment#(\label{prg:app:chk:assigment}#)

        assumptions = []
        for guess_lit, check_lit in self._map:
            if assignment.is_true(guess_lit):
                assumptions.append(check_lit)
            else:
                assumptions.append(-check_lit)

        ret = self._ctl.solve(assumptions)#(\label{prg:app:chk:solver:call}#)
        if ret.unsatisfiable is not None:
            return ret.unsatisfiable

        raise RuntimeError("search interrupted")#(\label{prg:app:checker:end}#)

class GACPropagator(Propagator):#(\label{prg:app:propagator:begin}#)
    def __init__(self, check):
        self._check = check
        self._checkers = []

    def init(self, init):#(\label{prg:app:pro:init:begin}#)
        for _ in range(init.number_of_threads):
            checker = Checker()#(\label{prg:app:pro:init:checker}#)
            self._checkers.append(checker)

            with checker.backend() as backend:
                for atom in init.symbolic_atoms:
                    guess_lit = init.solver_literal(atom.literal)
                    if init.assignment.is_false(guess_lit):#(\label{prg:app:pro:init:false}#)
                        continue

                    check_lit = backend.add_atom(atom.symbol)
                    if init.assignment.is_true(guess_lit):
                        backend.add_rule([check_lit], [])#(\label{prg:app:pro:init:true}#)
                    else:
                        backend.add_rule([check_lit], [], True)#(\label{prg:app:pro:init:choice}#)
                        checker.add(guess_lit, check_lit)#(\label{prg:app:pro:init:dictionary}#)

            checker.ground(self._check)#(\label{prg:app:pro:init:end}#)

    def check(self, control):
        assignment = control.assignment
        checker = self._checkers[control.thread_id]

        if not checker.check(control):#(\label{prg:app:pro:checker:call}#)
            conflict = []
            for level in range(1, assignment.decision_level+1):
                conflict.append(-assignment.decision(level))
            control.add_clause(conflict)#(\label{prg:app:propagator:end}#)

class GACApp(Application):#(\label{prg:app:begin}#)
    def __init__(self):
        self.program_name = "guess-and-check"
        self.version = "1.0"

    def main(self, ctl, files):#(\label{prg:app:main:begin}#)
        check = []#(\label{prg:app:main:check:ast:init}#)
        with ast.ProgramBuilder(ctl) as builder:
            trans = Transformer(builder, check)#(\label{prg:app:main:transformer}#)
            ast.parse_files(files, trans.add)#(\label{prg:app:main:parse}#)
        ctl.register_propagator(GACPropagator(check))#(\label{prg:app:main:propagator:registration}#)

        ctl.ground([("base", [])])
        ctl.solve()#(\label{prg:app:main:end}\label{prg:app:end}#)

sys.exit(clingo_main(GACApp(), sys.argv[1:]))


==> examples/dl/dl.py <==
from copy import copy

import heapq
from clingo import ast
from clingo.symbol import Function, Number, SymbolType, Tuple_
from clingo.theory_atoms import TheoryTermType
from clingo.propagator import Propagator


THEORY = """%%#(\label{prg:dl:theory:begin}#)
#theory dl{
    diff_term {
    -  : 3, unary;
    ** : 2, binary, right;
    *  : 1, binary, left;
    /  : 1, binary, left;
    \\ : 1, binary, left;
    +  : 0, binary, left;
    -  : 0, binary, left
    };
    &diff/1 : diff_term, {<=}, diff_term, any
}.
"""#(\label{prg:dl:theory:end}#)

_BOP = {"+": lambda a, b: a+b,
        "-": lambda a, b: a-b,
        "*": lambda a, b: a*b,
        "**": lambda a, b: a**b,
        "\\": lambda a, b: a%b,
        "/": lambda a, b: a//b}


def _eval(term):
    # tuples
    if term.type == TheoryTermType.Tuple:
        return Tuple_([_eval(x) for x in term.arguments])

    # functions and arithmetic operations
    if term.type == TheoryTermType.Function:
        # binary operations
        if term.name in _BOP and len(term.arguments) == 2:
            a = _eval(term.arguments[0])
            b = _eval(term.arguments[1])

            if a.type != SymbolType.Number or b.type != SymbolType.Number:
                raise RuntimeError("Invalid Binary Operation")

            if term.name in ("/", "\\") and b.number == 0:
                raise RuntimeError("Division by Zero")

            return Number(_BOP[term.name](a.number, b.number))

        # unary operations
        if term.name == "-" and len(term.arguments) == 1:
            a = _eval(term.arguments[0])

            if a.type == SymbolType.Number:
                return Number(-a.number)

            if a.type == SymbolType.Function and a.name:
                return Function(a.name, a.arguments, not a.positive)

            raise RuntimeError("Invalid Unary Operation")

        # functions
        return Function(term.name, [_eval(x) for x in term.arguments])

    # constants
    if term.type == TheoryTermType.Symbol:
        return Function(term.name)

    # numbers
    if term.type == TheoryTermType.Number:
        return Number(term.number)

    raise RuntimeError("Invalid Syntax")


class HeadBodyTransformer(ast.Transformer):#(\label{prg:dl:transformer:begin}#)
    def visit_Literal(self, lit, in_lit=False):#(\label{prg:dl:transformer:visit_lit:begin}#)
        return lit.update(**self.visit_children(lit, True))#(\label{prg:dl:transformer:lit:visit}\label{prg:dl:transformer:visit_lit:end}#)

    def visit_TheoryAtom(self, atom, in_lit=False):#(\label{prg:dl:transformer:tatom:begin}#)
        term = atom.term
        if term.name == "diff" and not term.arguments:
            loc = "body" if in_lit else "head"
            atom = atom.update(term=ast.Function(
                term.location, term.name,
                [ast.Function(term.location, loc, [], False)],
                False))
        return atom#(\label{prg:dl:transformer:tatom:end}\label{prg:dl:transformer:end}#)


class Graph:
    def __init__(self):
        self.__potential = {}          # {node: potential}
        self.__graph = {}              # {node: {node : weight}}
        self.__gamma = {}              # {node: gamma}
        self.__last_edges = {}         # {node: edge}
        self.__previous_edge = {}      # {level: {(node, node): weight}}
        self.__previous_potential = {} # {level: {node: potential}}

    def __set(self, level, key, val, previous, get_current):
        p = previous.setdefault(level, {})
        c, k = get_current(key)
        if not key in p:
            if k in c: p[key] = c[k]
            else:      p[key] = None
        c[k] = val

    def __reset(self, level, previous, get_current):
        if level in previous:
            for key, val in previous[level].items():
                c, k = get_current(key)
                if val is None: del c[k]
                else:           c[k] = val
            del previous[level]

    def __set_potential(self, level, key, val):
        self.__set(level, key, val, self.__previous_potential, lambda key: (self.__potential, key))

    def add_edge(self, level, edge):
        u, v, d = edge
        # If edge already exists from u to v with lower weight, new edge is redundant
        if u in self.__graph and v in self.__graph[u] and self.__graph[u][v] <= d:
            return None

        # Initialize potential and graph
        if u not in self.__potential:
            self.__set_potential(level, u, 0)
        if v not in self.__potential:
            self.__set_potential(level, v, 0)
        self.__graph.setdefault(u, {})
        self.__graph.setdefault(v, {})

        changed = set() # Set of nodes for which potential has been changed
        min_gamma = []

        # Update potential change induced by new edge, 0 for other nodes
        self.__gamma[u] = 0
        self.__gamma[v] = self.__potential[u] + d - self.__potential[v]

        if self.__gamma[v] < 0:
            heapq.heappush(min_gamma, (self.__gamma[v], v))
            self.__last_edges[v] = (u, v, d)

        # Propagate negative potential change
        while len(min_gamma) > 0 and self.__gamma[u] == 0:
            _, s = heapq.heappop(min_gamma)
            if s not in changed:
                self.__set_potential(level, s, self.__potential[s] + self.__gamma[s])
                self.__gamma[s] = 0
                changed.add(s)
                for t in self.__graph[s]:
                    if t not in changed:
                        gamma_t = self.__potential[s] + self.__graph[s][t] - self.__potential[t]
                        if gamma_t < self.__gamma[t]:
                            self.__gamma[t] = gamma_t
                            heapq.heappush(min_gamma, (gamma_t, t))
                            self.__last_edges[t] = (s, t, self.__graph[s][t])

        cycle = None
        # Check if there is a negative cycle
        if self.__gamma[u] < 0:
            cycle = []
            x, y, c = self.__last_edges[v]
            cycle.append((x, y, c))
            while v != x:
                x, y, c = self.__last_edges[x]
                cycle.append((x, y, c))
        else:
            self.__set(level, (u, v), d, self.__previous_edge, lambda key: (self.__graph[key[0]], key[1]))

        # Ensure that all gamma values are zero
        self.__gamma[v] = 0
        while len(min_gamma) > 0:
            _, s = heapq.heappop(min_gamma)
            self.__gamma[s] = 0

        return cycle

    def get_assignment(self):
        zero = Number(0)
        adjust = self.__potential[zero] if zero in self.__potential else 0
        return [(node, adjust - self.__potential[node]) for node in self.__potential if node != zero]

    def backtrack(self, level):
        self.__reset(level, self.__previous_edge, lambda key: (self.__graph[key[0]], key[1]))
        self.__reset(level, self.__previous_potential, lambda key: (self.__potential, key))


class DLPropagator(Propagator):#(\label{prg:dl:propagator:begin}#)
    def __init__(self):
        self._l2e = {}    # {literal: [(node, node, weight)]}#(\label{prg:dl:propagator:member:l2e}#)
        self._e2l = {}    # {(node, node, weight): [literal]}#(\label{prg:dl:propagator:member:e2l}#)
        self._states = [] # [Graph]#(\label{prg:dl:propagator:member:state}#)

    def _state(self, thread_id):
        while len(self._states) <= thread_id:
            self._states.append(Graph())
        return self._states[thread_id]

    def _lit(self, control, edge):
        for lit in self._e2l[edge]:
            if control.assignment.is_true(lit):
                return lit
        assert False

    def _add_edge(self, init, lit, u, v, w):
        edge = (u, v, w)
        self._l2e.setdefault(lit, []).append(edge)#(\label{prg:dl:propagator:init:l2e}#)
        self._e2l.setdefault(edge, []).append(lit)#(\label{prg:dl:propagator:init:e2l}#)
        init.add_watch(lit)#(\label{prg:dl:propagator:init:watch}#)

    def init(self, init):#(\label{prg:dl:propagator:init:begin}#)
        for atom in init.theory_atoms:#(\label{prg:dl:propagator:init:loop:begin}#)
            term = atom.term
            if term.name == "diff" and len(term.arguments) == 1:
                u = _eval(atom.elements[0].terms[0].arguments[0])#(\label{prg:dl:propagator:init:edge:begin}#)
                v = _eval(atom.elements[0].terms[0].arguments[1])
                w = _eval(atom.guard[1]).number#(\label{prg:dl:propagator:init:edge:end}#)
                lit = init.solver_literal(atom.literal)#(\label{prg:dl:propagator:init:map-literal}#)
                self._add_edge(init, lit, u, v, w)
                if term.arguments[0].name == "body":#(\label{prg:dl:propagator:init:strict}#)
                    self._add_edge(init, -lit, v, u, -w - 1)#(\label{prg:dl:propagator:init:loop:end}#)#(\label{prg:dl:propagator:init:end}#)

    def propagate(self, control, changes):#(\label{prg:dl:propagator:propagate:begin}#)
        state = self._state(control.thread_id)#(\label{prg:dl:propagator:propagate:state}#)
        level = control.assignment.decision_level
        for lit in changes:#(\label{prg:dl:propagator:propagate:loop:begin}#)
            for edge in self._l2e[lit]:
                cycle = state.add_edge(level, edge)#(\label{prg:dl:propagator:propagate:add-edge}#)
                if cycle is not None:
                    c = [self._lit(control, e) for e in cycle]
                    control.add_nogood(c) and control.propagate()#(\label{prg:dl:propagator:propagate:add-nogood}#)
                    return#(\label{prg:dl:propagator:propagate:end}#)#(\label{prg:dl:propagator:propagate:loop:end}#)

    def undo(self, thread_id, assign, changes):#(\label{prg:dl:propagator:undo:begin}#)
        self._state(thread_id).backtrack(assign.decision_level)#(\label{prg:dl:propagator:undo:end}#)

    def on_model(self, model):#(\label{prg:dl:propagator:on_model:begin}#)
        assignment = self._state(model.thread_id).get_assignment()
        model.extend([Function("dl", [var, Number(value)])
                      for var, value in assignment])#(\label{prg:dl:propagator:on_model:end}\label{prg:dl:propagator:end}#)


==> examples/opt/inc.py <==
import sys
from clingo.symbol import Function, Number
from clingo.application import Application, clingo_main

class IncConfig:
    def __init__(self):
        self.imin, self.imax, self.istop = 1, None, "SAT"

#(\textit{[...]}#)#(\label{fig:iclingo:python:parsing}#)
def parse_int(conf, attr, min_val=None, optional=False):
    def parse(s):
        if optional and s == "none":
            value = None
        else:
            value = int(s)
            if min_val is not None and value < min_val:
                raise RuntimeError("value too small")
        setattr(conf, attr, value)
        return True
    return parse

def parse_stop(conf, attr):
    def parse(s):
        if s not in ("SAT", "UNSAT", "UNKNOWN"):
            raise RuntimeError("invalid value")
        setattr(conf, attr, s)
        return True
    return parse

class IncExampleApp(Application):
    program_name = "inc-example"
    version = "1.0"

    def __init__(self):
        self._conf = IncConfig()

    def register_options(self, options):
        group = "Inc-Example Options"
        options.add(#(\label{fig:iclingo:python:opt:imin:begin}#)
            group, "imin",
            f"Minimum number of steps [{self._conf.imin}]",
            parse_int(self._conf, "imin", min_val=0),
            argument="<n>")#(\label{fig:iclingo:python:opt:imin:end}#)
        options.add(
            group, "imax",
            f"Maximum number of steps [{self._conf.imax}]",
            parse_int(self._conf, "imax", min_val=0, optional=True),
            argument="<n>")
        options.add(
            group, "istop",
            f"Stop criterion [{self._conf.istop}]",
            parse_stop(self._conf, "istop"))

    def main(self, ctl, files):
        if not files: files = ["-"]
        for f in files: ctl.load(f)
        ctl.add("check", ["t"], "#external query(t).")#(\label{fig:iclingo:python:check}\label{fig:iclingo:python:query}#)

        conf = self._conf
        imin, imax, istop = conf.imin, conf.imax, conf.istop#(\label{fig:iclingo:python:const}#)

        step, ret = 0, None#(\label{fig:iclingo:python:vars}#)
        while ((imax is None or step < imax) and#(\label{fig:iclingo:python:loop:begin}#)
               (step == 0 or step < imin or (
                  (istop == "SAT"     and not ret.satisfiable) or
                  (istop == "UNSAT"   and not ret.unsatisfiable) or
                  (istop == "UNKNOWN" and not ret.unknown)))):
            parts = []#(\label{fig:iclingo:python:parts}#)
            parts.append(("check", [Number(step)]))
            if step > 0:
                query = Function("query", [Number(step - 1)])
                ctl.release_external(query)
                parts.append(("step", [Number(step)]))
            else:
                parts.append(("base", []))
            ctl.ground(parts)
            query = Function("query", [Number(step)])
            ctl.assign_external(query, True)#(\label{fig:iclingo:python:assign:query}#)
            ret, step = ctl.solve(), step + 1#(\label{fig:iclingo:python:loop:end}\label{fig:iclingo:python:solve}#)

clingo_main(IncExampleApp(), sys.argv[1:])

